Leveraging Hamilton-Jacobi PDEs with time-dependent Hamiltonians for continual scientific machine learning

We address two major challenges in scientific machine learning (SciML): interpretability and computational efficiency. We increase the interpretability of certain learning processes by establishing a new theoretical connection between optimization problems arising from SciML and a generalized Hopf formula, which represents the viscosity solution to a Hamilton-Jacobi partial differential equation (HJ PDE) with time-dependent Hamiltonian. Namely, we show that when we solve certain regularized learning problems with integral-type losses, we actually solve an optimal control problem and its associated HJ PDE with time-dependent Hamiltonian. This connection allows us to reinterpret incremental updates to learned models as the evolution of an associated HJ PDE and optimal control problem in time, where all of the previous information is intrinsically encoded in the solution to the HJ PDE. As a result, existing HJ PDE solvers and optimal control algorithms can be reused to design new efficient training approaches for SciML that naturally coincide with the continual learning framework, while avoiding catastrophic forgetting. As a first exploration of this connection, we consider the special case of linear regression and leverage our connection to develop a new Riccati-based methodology for solving these learning problems that is amenable to continual learning applications. We also provide some corresponding numerical examples that demonstrate the potential computational and memory advantages our Riccati-based approach can provide.

==> figs/example1/plot_prediction.m <==
clear;
close all;

data = load("results.mat");
T = 100;
t_test = data.t_test * T;
f_test = data.f_test;
u_test = data.u_test;
f_pred = data.f_pred;
u_pred = data.u_pred;
us = data.us;
fs = data.fs;
ts = data.ts;

%% t = 25
t = 25;
j = 250;
figure;
hold on
plot(t_test, u_test, 'k-', "Linewidth", 2)
plot(t_test, us(j, :), 'r--', "Linewidth", 2)
h = line([t, t], [-1, 1], "LineStyle", "--", "LineWidth", 2, "Color", "k");

xlim([0, T])
ylim([-1, 1])
legend([h], ["$s=25$"], "fontsize", 14, "interpreter", "latex");
ylabel("$u$", "fontsize", 14, "interpreter", "latex")
xlabel("$\tau$", "fontsize", 14, "interpreter", "latex")
title("Inference of $u$ at $\tau = 25$", "fontsize", 14, "interpreter", "latex")
box on
exportgraphics(gca, "fig_u_1.png", 'Resolution', 300)

figure;
hold on
k = find(t_test == t);
plot(t_test(1:k), f_test(1:k), "c-", "LineWidth", 2);
plot(t_test(k+1:end), f_test(k+1:end), "k-", "LineWidth", 2);
% plot(t_test, f_test, 'k-', "Linewidth", 2)
plot(t_test, fs(j, :), 'r--', "Linewidth", 2)
h = line([t, t], [-1, 1], "LineStyle", "--", "LineWidth", 2, "Color", "k");

xlim([0, T])
ylim([-1, 1])
legend([h], ["$s=25$"], "fontsize", 14, "interpreter", "latex");
ylabel("$f$", "fontsize", 14, "interpreter", "latex")
xlabel("$\tau$", "fontsize", 14, "interpreter", "latex")
title("Fitting of $f$ at $\tau = 25$", "fontsize", 14, "interpreter", "latex")
box on
exportgraphics(gca, "fig_f_1.png", 'Resolution', 300)

%% t = 75
t = 75;
j = 750;
figure;
hold on
plot(t_test, u_test, 'k-', "Linewidth", 2)
plot(t_test, us(j, :), 'r--', "Linewidth", 2)
h = line([t, t], [-1, 1], "LineStyle", "--", "LineWidth", 2, "Color", "k");

xlim([0, T])
ylim([-1, 1])
legend([h], ["$s=75$"], "fontsize", 14, "interpreter", "latex");
ylabel("$u$", "fontsize", 14, "interpreter", "latex")
xlabel("$\tau$", "fontsize", 14, "interpreter", "latex")
title("Inference of $u$ at $\tau = "+string(t)+"$", "fontsize", 14, "interpreter", "latex")
box on
exportgraphics(gca, "fig_u_2.png", 'Resolution', 300)

figure;
hold on
k = find(t_test == t);
plot(t_test(1:k), f_test(1:k), "c-", "LineWidth", 2);
plot(t_test(k+1:end), f_test(k+1:end), "k-", "LineWidth", 2);
% plot(t_test, f_test, 'k-', "Linewidth", 2)
plot(t_test, fs(j, :), 'r--', "Linewidth", 2)
h = line([t, t], [-1, 1], "LineStyle", "--", "LineWidth", 2, "Color", "k");

xlim([0, T])
ylim([-1, 1])
legend([h], ["$s=75$"], "fontsize", 14, "interpreter", "latex");
ylabel("$f$", "fontsize", 14, "interpreter", "latex")
xlabel("$\tau$", "fontsize", 14, "interpreter", "latex")
title("Fitting of $f$ at $\tau = 75$", "fontsize", 14, "interpreter", "latex")
box on
exportgraphics(gca, "fig_f_2.png", 'Resolution', 300)

%% t = 100
t = 100;
j = 1000;
figure;
hold on
plot(t_test, u_test, 'k-', "Linewidth", 2)
plot(t_test, us(j, :), 'r--', "Linewidth", 2)
h = line([t, t], [-1, 1], "LineStyle", "--", "LineWidth", 2, "Color", "k");

xlim([0, T])
ylim([-1, 1])
legend([h], ["$s=100$"], "fontsize", 14, "interpreter", "latex");
ylabel("$u$", "fontsize", 14, "interpreter", "latex")
xlabel("$\tau$", "fontsize", 14, "interpreter", "latex")
title("Inference of $u$ at $\tau = 100$", "fontsize", 14, "interpreter", "latex")
box on
exportgraphics(gca, "fig_u_3.png", 'Resolution', 300)

figure;
hold on
k = find(t_test == t);
plot(t_test(1:k), f_test(1:k), "c-", "LineWidth", 2);
plot(t_test(k+1:end), f_test(k+1:end), "k-", "LineWidth", 2);
% plot(t_test, f_test, 'k-', "Linewidth", 2)
plot(t_test, fs(j, :), 'r--', "Linewidth", 2)
h = line([t, t], [-1, 1], "LineStyle", "--", "LineWidth", 2, "Color", "k");

xlim([0, T])
ylim([-1, 1])
legend([h], ["$s=100$"], "fontsize", 14, "interpreter", "latex");
ylabel("$f$", "fontsize", 14, "interpreter", "latex")
xlabel("$\tau$", "fontsize", 14, "interpreter", "latex")
title("Fitting of $f$ at $\tau = 100$", "fontsize", 14, "interpreter", "latex")
box on
exportgraphics(gca, "fig_f_3.png", 'Resolution', 300)

